Controlling three-dimensional falling liquid films: from weighted-residual models to direct numerical simulation

We consider the problem of controlling a three-dimensional falling liquid film using same-fluid blowing and suction through the substrate. Building upon recent results for the corresponding two-dimensional problem, we employ a reduced-dimensional weighted-residual model for the film height and downstream flux as the basis for controller design. Linear stability analysis is used to estimate the number of actuators required to stabilise the film, while a linear-quadratic regulator (LQR) framework is used to construct feedback controls for the linearised system. The resulting gain matrix is then combined with observations from direct numerical simulation (DNS) of the three-dimensional Navier-Stokes equations, allowing controls derived from the reduced-dimensional model to be applied directly to the full flow. Through systematic numerical tests, we demonstrate that these controls successfully stabilise the flat-film solution across a physically relevant range of Reynolds numbers and domain configurations. We further show that both the number and placement of actuators play a crucial role in control performance, with spanwise instabilities requiring additional actuator coverage in the cross-stream direction. Although the extension from two to three dimensions substantially increases the cost of controller construction, this cost is incurred entirely offline during the computation of the gain matrix, making the overall framework computationally tractable. Our results demonstrate that LQR feedback controls derived from a three-dimensional weighted-residual model retain predictive value when applied to fully resolved DNS, extending previous two-dimensional control methodologies and helping bridge the gap between theoretical control design and experimentally relevant falling-film flows.

==> data/critical-contour/plot.py <==
from pathlib import Path
from subprocess import run

import numpy as np
from scanf import scanf
import matplotlib.pyplot as plt


class Test:
    def __init__(self, re, ca, th, k, l):
        self.re = re
        self.ca = ca
        self.th = th
        self.k = k
        self.l = l

    def fn_test(self, a):
        self.re = a
        self.a = 1


def clip(x, l, u):
    """This is a docstring."""
    return min(max(x, l), u)


def run_main(re, ca, th):
    run(["./main", "-r", f"{re}", "-c", f"{ca}", "-t", f"{th}"])


def main():
    run(["make", "clean"])
    run(["make"])

    base = [12.0, 0.025, np.pi / 3]
    re_list = [4 * i for i in range(1, 6)]
    ca_list = [i * 0.01 for i in range(1, 6)]
    th_list = [np.pi * (0.1 * i - 0.05) for i in range(1, 6)]
    print([(0.1 * i - 0.05) for i in range(1, 6)])

    # run simulations
    for re in re_list:
        run_main(re, base[1], base[2])
    for ca in ca_list:
        run_main(base[0], ca, base[2])
    for th in th_list:
        run_main(base[0], base[1], th)

    # generate grid points
    with open("out/kl-grid.dat", "w") as fp:
        fp.write("k l\n")
        for i in range(10):
            for j in range(10):
                fp.write(f"{i} {j}\n")

    # generate LaTeX plot
    # for i, file in enumerate(sorted(Path("out/").rglob("*.dat"))):
    #     if "grid" in file.name:
    #         continue

    #     # read the data
    #     data = np.loadtxt(file, skiprows=1)

    #     print(f"      \\addplot[color=red, solid]")
    #     print(f"      table[x=k, y=l]")
    #     print(f"      {{data/critical-contour/out/{file.name}}};")
    #     print()

if __name__ == '__main__':
    main()

# solid
# densely dashed
# densely dotdotdashed
# densely dotdashed
# densely dotted


==> data/critical-contour/src/main.c <==
#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <getopt.h>


// compute the value of the 6th-order polynomial described by the coefficients
// a evaluated at x
double f(double x, const double a[7]) {
  return a[0] + x * (a[1] + x * (a[2] + x * (a[3] + x * (a[4] + x * (a[5] + x * a[6])))));
}


// solves p(x) = 0 using Halley's method, where the 6th-order polynomial p is
// described by the coefficients a. Solves to |p(x)| < tol
double solve_poly6(double x0, const double a[7], const double tol) {
  // work out coefficients for the first and second derivative polynomials
  const double a1[7] = {a[1], 2.0*a[2], 3.0*a[3], 4.0*a[4], 5.0*a[5], 6.0*a[6], 0.0};
  const double a2[7] = {2.0*a[2], 6.0*a[3], 12.0*a[4], 20.0*a[5], 30.0*a[6], 0.0, 0.0};

  double f0 = 1.0;
  while (fabs(f0) > tol) {
    // evaluate the function and it's derivatives
    f0 = f(x0, a);
    const double f1 = f(x0, a1);
    const double f2 = f(x0, a2);

    x0 -= f0*f1 / (f1*f1 - 0.5*f0*f2);
  }

  return x0;
}


// compute the coefficients of the polynomial in L at a given K
void compute_a(double a[7], double re, double ca, double beta, double K) {
  a[0] = -88200.0*ca*ca*ca*K*re + 110250.0*ca*ca*ca*K*beta + 55125.0*ca*ca*K*K;
  a[1] = -31040.0*ca*ca*ca*K*re*re*beta + 58800.0*ca*ca*ca*K*re*beta*beta - 15520.0*ca*ca*K*K*re*re + 58800.0*ca*ca*K*K*re*beta + 14700.0*ca*K*K*K*re + 110250.0*ca*ca*ca*beta + 110250.0*ca*ca*K;
  a[2] = -2688.0*ca*ca*ca*K*re*re*re*beta*beta + 7840.0*ca*ca*ca*K*re*re*beta*beta*beta - 2688.0*ca*ca*K*K*re*re*re*beta + 11760.0*ca*ca*K*K*re*re*beta*beta - 672.0*ca*K*K*K*re*re*re + 5880.0*ca*K*K*K*re*re*beta + 980.0*K*K*K*K*re*re + 58800.0*ca*ca*ca*re*beta*beta - 15520.0*ca*ca*K*re*re + 117600.0*ca*ca*K*re*beta + 44100.0*ca*K*K*re + 55125.0*ca*ca;
  a[3] = 7840.0*ca*ca*ca*re*re*beta*beta*beta - 2688.0*ca*ca*K*re*re*re*beta + 23520.0*ca*ca*K*re*re*beta*beta - 1344.0*ca*K*K*re*re*re + 17640.0*ca*K*K*re*re*beta + 3920.0*K*K*K*re*re + 58800.0*ca*ca*re*beta + 44100.0*ca*K*re;
  a[4] = 11760.0*ca*ca*re*re*beta*beta - 672.0*ca*K*re*re*re + 17640.0*ca*K*re*re*beta + 5880.0*K*K*re*re + 14700.0*ca*re;
  a[5] = 5880.0*ca*re*re*beta + 3920.0*K*re*re;
  a[6] = 980.0*re*re;
}


int main(int argc, char const *argv[]) {
  // default arguments
  double re = 8.0;
  double ca = 0.025;
  double theta = M_PI / 3.0;
  double lx = 32.0;
  double ly = 32.0;
  size_t n = 100;

  // define the options for argument parsing
  static struct option long_opts[] = {
    {"re", required_argument, NULL, 'r'},
    {"ca", required_argument, NULL, 'c'},
    {"theta", required_argument, NULL, 't'},
    {"lx", required_argument, NULL, 'x'},
    {"ly", required_argument, NULL, 'y'},
    {"n", required_argument, NULL, 'n'},
    {NULL, 0, NULL, 0}
  };

  // loop over all of the options
  int ch;
  char *err;
  while ((ch = getopt_long(argc, argv, "r:c:t:x:y:n:", long_opts, NULL)) != -1) {
    switch (ch) {
      case 'r':
        re = strtod(optarg, &err);
        if (*err != '\0') {
          fprintf(stderr, "Argument to -r/--re must be a floating point number\n");
          return 1;
        }
        break;
      case 'c':
        ca = strtod(optarg, &err);
        if (*err != '\0') {
          fprintf(stderr, "Argument to -c/--ca must be a floating point number\n");
          return 1;
        }
        break;
      case 't':
        theta = strtod(optarg, &err);
        if (*err != '\0') {
          fprintf(stderr, "Argument to -t/--theta must be a floating point number\n");
          return 1;
        }
        break;
      case 'x':
        lx = strtod(optarg, &err);
        if (*err != '\0') {
          fprintf(stderr, "Argument to -x/--lx must be a floating point number\n");
          return 1;
        }
        break;
      case 'y':
        ly = strtod(optarg, &err);
        if (*err != '\0') {
          fprintf(stderr, "Argument to -y/--ly must be a floating point number\n");
          return 1;
        }
        break;
      case 'n':
        n = strtol(optarg, &err, 10);
        if (*err != '\0') {
          fprintf(stderr, "Argument to -n/--n must be a positive integer\n");
          return 1;
        }
        break;
      case '?':
        return 1;
      default:
        return 1;
    }
  }
  double beta = 1.0 / tan(theta);

  // tell the user what the parameters are
  // fprintf(stderr, "Re: %lf\n", re);
  // fprintf(stderr, "Ca: %lf\n", ca);
  // fprintf(stderr, "theta: %lf\n", theta);
  // fprintf(stderr, "lx: %lf\n", lx);
  // fprintf(stderr, "ly: %lf\n", ly);
  // fprintf(stderr, "n: %ld\n", n);

  // wavenumber scalings
  const double sx = 1.0/(2.0*M_PI/lx);
  const double sy = 1.0/(2.0*M_PI/ly);

  // Find the limits of the extent of the contour along the k-axis by solving
  // for L = 0:
  //   K^2 + 2Ca(beta − 4/5 Re) K = 0,
  //     => K = 0, K = Ca(8/5 Re - 2beta),
  //     => k = 0, k = sqrt(Ca(8/5 Re - 2beta)),
  // which is exactly the 2D case.
  double k1 = sqrt(ca*(1.6*re - 2.0*beta));
  double dk = k1 / (n-1);

  char filename[512];
  sprintf(filename, "out/kl-%.1lf-%.3lf-%.0lf-%.0lf-%lf.dat", re, ca, lx, ly, theta);
  FILE *fp = fopen(filename, "w");

  // for every value of K = k^2, solve the polynomial for L
  fprintf(fp, "k l\n");
  double L = 0.0;
  int wavenumber = 0;
  int num_unstable[2] = {0, 0};
  const double tol = 1e-10;
  for (size_t i = 0; i < n; i++) {
    double k = i * dk;
    const double K = k*k;

    double a[7];
    compute_a(a, re, ca, beta, K);

    L = solve_poly6(L, a, tol);
    if (i == n-1) {
      L = 0.0; // last one is zero so the solver might go negative
    }

    // save to file
    fprintf(fp, "%lf %lf\n", sx*k, sy*sqrt(L));

    // if we're really close to a unit wavenumber, count the number of modes
    if (fabs(sx*k - wavenumber) <= sx*dk) {
      num_unstable[0] += 1;
      num_unstable[1] += (int)(sy*sqrt(L));
      wavenumber += 1;
    }
   }
  fclose(fp);

  fprintf(stderr, "(k, 0) modes: %d\n", num_unstable[0]);
  fprintf(stderr, "(k, l) modes: %d\n", num_unstable[1]);
  fprintf(stderr, " total modes: %d\n", 2*num_unstable[0]-1 + 4*num_unstable[1]);

  return 0;
}

